Activity-based contact network scaling and epidemic propagation in metropolitan areas

Given the growth of urbanization and emerging pandemic threats, more sophisticated models are required to understand disease propagation and investigate the impacts of intervention strategies across various city types. We introduce a fully mechanistic, activity-based and highly spatio-temporally resolved epidemiological model which leverages on person-trajectories obtained from integrated mobility demand and supply models in full-scale cities. Simulating COVID-19 evolution in two full-scale cities with representative synthetic populations and mobility patterns, we analyze activity-based contact networks. We observe that transit contacts are scale-free in both cities, work contacts are Weibull distributed, and shopping or leisure contacts are exponentially distributed. We also investigate the impact of the transit network, finding that its removal dampens disease propagation, while work is also critical to post-peak disease spreading. Our framework, validated against existing case and mortality data, demonstrates the potential for tracking and tracing, along with detailed socio-demographic and mobility analyses of epidemic control strategies.

==> 2006.06039 2/images/.ipynb_checkpoints/reduce_size_v2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"PanCitySim.png\")\n",
    "\n",
    "basewidth = 700\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(75,75))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/COVID-Sim(1)/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 2006.06039 2/images/images_spatial/AI_home/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*.png\")\n",
    "\n",
    "basewidth = 200\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(50,50))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/zzzz/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 2006.06039 2/images/images_spatial/AS_home/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*.png\")\n",
    "\n",
    "basewidth = 200\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(50,50))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/zzzz/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 2006.06039 2/images/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*_loc*.png\")\n",
    "\n",
    "basewidth = 300\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(150,150))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/COVID-Sim(1)/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/.ipynb_checkpoints/reduce_size_v2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"PanCitySim.png\")\n",
    "\n",
    "basewidth = 700\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(75,75))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/COVID-Sim(1)/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/images_spatial/AI_home/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*.png\")\n",
    "\n",
    "basewidth = 200\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(50,50))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/zzzz/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/images_spatial/AS_home/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*.png\")\n",
    "\n",
    "basewidth = 200\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(50,50))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/zzzz/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/reduce_size_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "import glob\n",
    "filenames = glob.glob(\"*_loc*.png\")\n",
    "\n",
    "basewidth = 300\n",
    "\n",
    "for filename in filenames: \n",
    "    img = Image.open(filename)\n",
    "    wpercent = (basewidth/float(img.size[0]))\n",
    "    hsize = int((float(img.size[1])*float(wpercent)))\n",
    "    img = img.resize((basewidth,hsize), Image.ANTIALIAS)\n",
    "    img.save(filename, dpi=(150,150))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/niskumar/Downloads/COVID-Sim(1)/images\r\n"
     ]
    }
   ],
   "source": [
    "!pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

